The tightest knot is not necessarily the smallest

In this note, we attempt to find counterexamples to the conjecture that the ideal form of a knot, that which minimizes its contour length while respecting a no-overlap constraint, also minimizes the volume of the knot, as determined by its convex hull. We measure the convex hull volume of knots during the length annealing process, identifying local minima in the hull volume that arise due to buckling and symmetry breaking. We use T(p,2) torus knots as an illustrative example of a family of knots whose locally minimal-length embeddings are not necessarily ordered by volume. We identify several knots whose central curve has a convex hull volume that is not minimized in the ideal configuration, and find that $8_{19}$ has a non-ideal global minimum in its convex hull volume even when the thickness of its tube is taken into account.

==> anc/VideoReadme.txt <==
7_1_pieranski.mp4 is a download from Piotr Pieranski's youtube channel "SONO tightens the 7 2 knot." It is included here in case the video is removed from youtube. The description reads "The (7,2) torus knot has been tied on a long, pefectly floppy rope. SONO, an algorithm developed in the Poznan University of Technology, simulates a process, in which the rope is continuously shrinking what forces the knot to change its conformation. Notice the symmetry breaking that occurs during the process." https://www.youtube.com/watch?v=rzdRrs8OFjU

9_1_top.mp4 and 9_1_side.mp4 are videos recorded from KnotPlot of the 9_1 knot being shrunk by a combination of electrostatic, hookean, and tangential forces. Although this is a different algorithm than is used for data in the paper, it demonstrates the main points made in the text, that a breaking of circular symmetry (seen in the top view) due to buckling is accompanied by an increase in the height transverse to the plane of the initial circle, which increases the volume of the knot.
